Thermal and IR Drop Analysis Using Convolutional Encoder-Decoder Networks

Computationally expensive temperature and power grid analyses are required during the design cycle to guide IC design. This paper employs encoder-decoder based generative (EDGe) networks to map these analyses to fast and accurate image-to-image and sequence-to-sequence translation tasks. The network takes a power map as input and outputs the corresponding temperature or IR drop map. We propose two networks: (i) ThermEDGe: a static and dynamic full-chip temperature estimator and (ii) IREDGe: a full-chip static IR drop predictor based on input power, power grid distribution, and power pad distribution patterns. The models are design-independent and must be trained just once for a particular technology and packaging solution. ThermEDGe and IREDGe are demonstrated to rapidly predict the on-chip temperature and IR drop contours in milliseconds (in contrast with commercial tools that require several hours or more) and provide an average error of 0.6% and 0.008% respectively.

==> figs/src/aes-power-ir/visualize.m <==
close all; clear all;
figure;
%data = csvread("data6.csv");
data = csvread("aes_data.rpt");
data(:,1) = data(:,1);
data(:,2) = data(:,2);
%V(V(:,3)<1e-6,3) =NaN;
xmin = min(data(:,1));
xmax = max(data(:,1));
ymax = max(data(:,2));
ymin = min(data(:,2));

[xq,yq] = meshgrid(xmin:1:xmax,ymin:1:ymax);
Jq = griddata(data(:,1),data(:,2),data(:,3),xq,yq);
Jq(isnan(Jq)) = 0;

surf(Jq,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 12)
ylabel("Height", 'FontSize', 12)
cb = colorbar;
cb.Label.String = "Current(A)";
cb.Label.FontSize = 12;
view(0,90);

figure;
vq = griddata(data(:,1),data(:,2),data(:,4),xq,yq);
surf((1.1-vq)*10,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 12)
ylabel("Height", 'FontSize', 12)
cb = colorbar;
cb.Label.String = "Voltage (V)";
view(0,90);
cb.Label.FontSize = 12;





==> figs/src/power-temp-ir/visualize_DOK_maps.m <==

close all ;clear ;
figure;
J  = csvread("J_map_dok_34.csv");
J(:,1) = J(:,1);
J(:,2) = J(:,2);

xmin = min(J(:,1));
xmax = max(J(:,1));
ymax = max(J(:,2));
ymin = min(J(:,2));

fig= figure;
[xq,yq] = meshgrid(xmin:1:xmax,ymin:1:ymax);
Jq = griddata(J(:,1),J(:,2),J(:,3),xq,yq);
surf(Jq,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
ylabel("Height", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
cb1 = colorbar;
cb1.Label.String = "Current(A)";
cb1.Label.FontSize = 20;
view(0,90)


figure;
fil_size = 25;
J_q = 100*conv2(Jq,ones(fil_size,fil_size),'full');
J_q = J_q(fil_size:fil_size:end,fil_size:fil_size:end);
surf(J_q,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
ylabel("Height", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
cb1 = colorbar;
cb1.Label.String = "Current(A)";
cb1.Label.FontSize = 20;
view(0,90)
saveas(fig, 'power.jpeg')

figure;
V  = csvread("ir_map_dok_34.csv");
V(:,1) = V(:,1);
V(:,2) = V(:,2);

xmin = min(V(:,1));
xmax = max(V(:,1));
ymax = max(V(:,2));
ymin = min(V(:,2));

[xq,yq] = meshgrid(xmin:1:xmax,ymin:1:ymax);
vq = griddata(V(:,1),V(:,2),V(:,3),xq,yq);
surf(vq,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
ylabel("Height", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
cb = colorbar;
cb.Label.String = "IR drop(V)";
cb.Label.FontSize = 20;
view(0,90)
disp("max drop is: ")
max(V(:,3))


figure;
fil_size = 25;
V_q = (1/(fil_size*fil_size))*conv2(vq,ones(fil_size,fil_size),'full');
V_q = V_q(fil_size:fil_size:end,fil_size:fil_size:end);
surf(V_q,'linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
ylabel("Height", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
cb = colorbar;
cb.Label.String = "IR drop(V)";
cb.Label.FontSize = 20;
view(0,90)

figure;
data = csvread("ml_raw_data_34.csv");
power_map = zeros(34,32);
temp_map = zeros(34,32);
for i=1:1:size(data,1)
    x = round(data(i,1)/2.5e-4)+1;
    y = round(data(i,2)/2.5e-4)+1;
    dyn_pow = data(i,3);
    leak_pow = data(i,4);
    alpha = data(i,5);
    power_map(x,y) = alpha*dyn_pow + leak_pow;
    temp_map(x,y) = data(i,7);
end
surf(temp_map','linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
ylabel("Height", 'FontSize', 14)
cb = colorbar;
cb.Label.String = "Temperature distribution ('C)";
cb.Label.FontSize = 20;
view(0,90)

figure;
surf(power_map','linestyle','none');
colormap(jet(256))
xlabel("Width", 'FontSize', 14)
ylabel("Height", 'FontSize', 14)
xlim([0 34])
ylim([0 32])
cb = colorbar;
cb.Label.String = "Power distribution (W)";
cb.Label.FontSize = 20;
view(0,90)
